Stochastic perturbation theory: a prequel to Reptation Quantum Monte Carlo

I present a different approach to Rayleigh-Schr\"odinger perturbation theory, based on Laplace transforms and polynomial theory, yielding an iterative expression for the perturbative expansion of the energy of the non-degenerate ground state of a quantum system, which easily lends itself to symbolic computation. A stochastic interpretation of the various perturbative corrections naturally leads to a re-summation scheme that is equivalent to Reptation Quantum Monte Carlo and that actually provided the original motivation to its development in the late nineties.

==> anc/TuMiTurbi.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     81820,       2296]
NotebookOptionsPosition[     77714,       2215]
NotebookOutlinePosition[     78170,       2233]
CellTagsIndexPosition[     78127,       2230]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.867996864976427*^9, 3.867996914739122*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e2ff3428-524e-454b-af95-2860b5253a97"],

Cell[CellGroupData[{

Cell["Pretty printing", "Subsection",
 CellChangeTimes->{{3.867819607898979*^9, 3.867819617370779*^9}, {
  3.8679150127696447`*^9, 3.867915026435904*^9}, {3.867915068206658*^9, 
  3.86791508434951*^9}, {3.867915188262051*^9, 3.8679152420743523`*^9}, {
  3.86799685438256*^9, 3.8679968572481747`*^9}, {3.8679970637974453`*^9, 
  3.86799709412611*^9}},ExpressionUUID->"61e3c6a9-00bc-467f-94f3-\
9bb9c9077e0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrettyPrint", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{"HoldForm", "[", "expr", "]"}], "/.", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"h", ":", 
       RowBox[{"Except", "[", 
        RowBox[{
        "HoldForm", "|", "Equal", "|", "Power", "|", "Times", "|", "Plus", 
         "|", "Log", "|", "Subscript", "|", "Rational", "|", "List"}], 
        "]"}]}], ")"}], "[", "args___", "]"}], "\[RuleDelayed]", 
    "h"}]}]}]], "Input",
 CellChangeTimes->{{3.8679152480467243`*^9, 3.867915248049694*^9}, {
   3.867997035807043*^9, 3.867997039900415*^9}, 3.8680101503141613`*^9, {
   3.868010255905059*^9, 3.868010260831937*^9}, {3.8680103777673492`*^9, 
   3.8680103816241493`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"672d83a9-2534-4ac9-969c-94b7f7d11620"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Arguments of the various recursion formul\[AE], ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["g", "n"], "[", "z", "]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4097bab0-a38a-4892-b506-e2129008a31f"]
}], "Subsection",
 CellChangeTimes->{{3.867819607898979*^9, 3.867819617370779*^9}, {
  3.8679150127696447`*^9, 3.867915026435904*^9}, {3.867915068206658*^9, 
  3.86791508434951*^9}, {3.868439136599964*^9, 3.868439141456586*^9}, {
  3.87120896570993*^9, 3.8712089701827517`*^9}, {3.8712090407464542`*^9, 
  3.871209073728697*^9}, {3.871209111331417*^9, 
  3.8712091267619*^9}},ExpressionUUID->"2e40f762-6573-4ee7-81e1-0a2b0a57de2d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["g", "1"], "[", "z_", "]"}], ":=", 
   SubscriptBox["g", "1"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gp", "[", 
   RowBox[{"n_", ",", "z_"}], "]"}], ":=", 
  RowBox[{
   SubscriptBox["g", "n"], "[", "z", "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "is", " ", "for", " ", "pretty", " ", "printing"}], 
   " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.867818729209412*^9, 3.867818730072855*^9}, {
   3.867818774969185*^9, 3.867818866601573*^9}, {3.8678189054577837`*^9, 
   3.867818906977906*^9}, 3.867994244018808*^9, {3.867995752468775*^9, 
   3.8679958877294197`*^9}, {3.867996033050227*^9, 3.867996103692854*^9}, {
   3.867996183976568*^9, 3.867996186143671*^9}, {3.867996233104062*^9, 
   3.8679962367484417`*^9}, {3.867996286006092*^9, 3.867996317966104*^9}, {
   3.867996385007403*^9, 3.867996389612309*^9}, {3.8679964546353416`*^9, 
   3.8679965152681093`*^9}, {3.86801054831087*^9, 3.868010578849051*^9}, {
   3.868010733628582*^9, 3.8680107361636343`*^9}, {3.868075342187274*^9, 
   3.86807539916197*^9}, {3.868078816798135*^9, 3.868078822984685*^9}, {
   3.8684391550238132`*^9, 3.8684391741520433`*^9}, {3.8684392187414427`*^9, 
   3.868439226361174*^9}, {3.868439943873959*^9, 3.868439957929139*^9}, {
   3.871207555551126*^9, 3.871207606934289*^9}, {3.8712076407103443`*^9, 
   3.8712076544914923`*^9}, 3.8712077168217793`*^9, {3.871208505485867*^9, 
   3.8712085244019823`*^9}, {3.87120859848507*^9, 3.871208745401259*^9}, {
   3.871209255467916*^9, 3.871209285889372*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4f3b81ec-136e-4fd2-8da4-dd29b0325cd2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gs", "[", 
   RowBox[{"n_", ",", "z_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", ">", "1"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[ScriptCapitalW]", 
           RowBox[{
            SubscriptBox["k", "i"], ",", 
            SubscriptBox["k", 
             RowBox[{"i", "+", "1"}]]}]], "/", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", 
              RowBox[{"i", "+", "1"}]]], "+", "z"}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", 
           RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"n", "-", "1"}]], ",", "0"}]]}], ",", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"Sequence", "@@", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["k", "i"], ",", "1", ",", "Infinity"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], "]"}], ",", 
    
    SubscriptBox["\[ScriptCapitalW]", 
     RowBox[{"0", ",", "0"}]]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "the", " ", "expression", " ", "of", " ", "the", 
     " ", "reduced", " ", "sum", " ", "over", " ", "excited", " ", "states"}],
     ",", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "17", ")"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.871208811887126*^9, 3.8712088167764797`*^9}, 
   3.871208875369709*^9, {3.87120929401469*^9, 3.8712093152486763`*^9}, {
   3.871216093879734*^9, 3.871216104199139*^9}, 3.8712161782832947`*^9, {
   3.871263148101157*^9, 3.8712631576240797`*^9}, {3.871263700491477*^9, 
   3.871263718429667*^9}, {3.871263801937096*^9, 3.871263802167926*^9}, {
   3.871263918499052*^9, 3.871263919156193*^9}, {3.8712639820696297`*^9, 
   3.87126399763558*^9}, {3.871264361315907*^9, 3.871264392845249*^9}, {
   3.8712644242767677`*^9, 3.871264461237074*^9}, {3.871264517297365*^9, 
   3.871264576403887*^9}, {3.8712646470433817`*^9, 3.8712646822172537`*^9}, 
   3.871264728994969*^9, {3.871264895528331*^9, 3.871264921139145*^9}, {
   3.871265199592081*^9, 3.871265207701016*^9}, {3.87126599142328*^9, 
   3.871265996504593*^9}, {3.871277022070228*^9, 3.8712770551427794`*^9}, {
   3.871277207620577*^9, 3.871277278272895*^9}, {3.871878383793371*^9, 
   3.871878409239506*^9}, {3.871879740283119*^9, 3.871879752640531*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"794bfde3-2dea-4d43-90a0-447a18aab432"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ordinary Bell polynomials", "Subsection",
 CellChangeTimes->{{3.867819607898979*^9, 3.867819617370779*^9}, {
  3.8679150127696447`*^9, 3.867915026435904*^9}, {3.867915068206658*^9, 
  3.86791508434951*^9}},ExpressionUUID->"e7adae3e-bb16-42ad-8a7d-\
11bf3349128a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"BellO", "[", 
    RowBox[{"n_Integer", ",", "k_Integer", ",", "X_List"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"k", "!"}], 
     RowBox[{"n", "!"}]], 
    RowBox[{"BellY", "[", 
     RowBox[{"n", ",", "k", ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"l", "!"}], 
         RowBox[{"X", "[", 
          RowBox[{"[", "l", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", 
          RowBox[{"n", "-", "k", "+", "1"}]}], "}"}]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OB", "[", 
    RowBox[{"n_Integer", ",", "k_Integer", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"BellO", "[", 
      RowBox[{"n", ",", "k", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"l", ",", "z"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"n", "-", "k", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], "//",
      "Simplify"}], "//", "Expand"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.867818729209412*^9, 3.867818730072855*^9}, {
   3.867818774969185*^9, 3.867818866601573*^9}, {3.8678189054577837`*^9, 
   3.867818906977906*^9}, 3.867994244018808*^9, {3.867995752468775*^9, 
   3.8679958877294197`*^9}, {3.867996033050227*^9, 3.867996103692854*^9}, {
   3.867996183976568*^9, 3.867996186143671*^9}, {3.867996233104062*^9, 
   3.8679962367484417`*^9}, {3.867996286006092*^9, 3.867996317966104*^9}, {
   3.867996385007403*^9, 3.867996389612309*^9}, {3.8679964546353416`*^9, 
   3.8679965152681093`*^9}, {3.86801054831087*^9, 3.868010578849051*^9}, {
   3.868010733628582*^9, 3.8680107361636343`*^9}, {3.868075342187274*^9, 
   3.86807539916197*^9}, {3.868078816798135*^9, 3.868078822984685*^9}, {
   3.8684392925617027`*^9, 3.8684393023937883`*^9}, 3.868439370952862*^9, {
   3.8684394013244*^9, 3.868439418337842*^9}, {3.8712073106703367`*^9, 
   3.8712074116714077`*^9}, 3.871207441880623*^9, {3.871207674769158*^9, 
   3.871207680823167*^9}, 3.8712077899738197`*^9, 3.8712090016740503`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"bab9d3c7-7ee4-408d-b611-51ffb44f1e53"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Lambda]", "0"], TraditionalForm]],ExpressionUUID->
  "4c6ca6f4-f6e3-4f9a-a9e0-19d1c7a3ff15"],
 "-, and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["\[Lambda]", "."], "0"], TraditionalForm]],ExpressionUUID->
  "98c7a779-121e-4893-80fc-528173a97083"],
 "-variables"
}], "Subsection",
 CellChangeTimes->{{3.867819638051016*^9, 3.8678196488829393`*^9}, {
  3.867894944624584*^9, 3.8678949487491693`*^9}, {3.86789578928013*^9, 
  3.86789589416919*^9}, {3.8678959751265306`*^9, 3.867896036466806*^9}, {
  3.867896087229744*^9, 3.8678961777031918`*^9}, {3.868440012514889*^9, 
  3.86844001961311*^9}},ExpressionUUID->"8f8904c1-b767-4c2f-993f-\
dc7613334e5c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]0", "[", 
   RowBox[{"n_Integer", ",", "z_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"k", "!"}]], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"OB", "[", 
        RowBox[{"n", ",", "k", ",", "z"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", "k"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]d0", "[", 
   RowBox[{"n_Integer", ",", "z_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "-", "1"}], ")"}], "!"}]], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"OB", "[", 
        RowBox[{"n", ",", "k", ",", "z"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"z", ",", 
         RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.867899306578269*^9, 3.867899377828643*^9}, {
  3.8678994305972424`*^9, 3.8678995058718233`*^9}, {3.8678996300352097`*^9, 
  3.867899631283244*^9}, {3.867905121539239*^9, 3.867905123498682*^9}, {
  3.867905257990293*^9, 3.86790532377983*^9}, {3.867905508948807*^9, 
  3.867905523499881*^9}, {3.867994258346003*^9, 3.8679942628217773`*^9}, {
  3.867996559927784*^9, 3.8679965663522882`*^9}, {3.867996634076563*^9, 
  3.8679966402045813`*^9}, {3.868010591304984*^9, 3.8680106038122873`*^9}, {
  3.868011929684346*^9, 3.868011935193832*^9}, {3.8684394637683277`*^9, 
  3.868439464668109*^9}, {3.868439514860532*^9, 3.868439518323924*^9}, {
  3.868439822204192*^9, 3.868439841283018*^9}, {3.868500786698214*^9, 
  3.868500842320219*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"18a12c00-1def-4280-a6a3-d5e803640e7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recursion formul\[AE]", "Subsection",
 CellChangeTimes->{{3.8678196537228107`*^9, 
  3.867819672987074*^9}},ExpressionUUID->"43fdd1da-2d0e-48f6-ad2d-\
a8c21eaf7b7f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]0", "[", 
    RowBox[{"n_Integer", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Lambda]0", "[", 
     RowBox[{"n", ",", "z"}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"n", "-", "k"}], "n"], 
       RowBox[{"\[Gamma]0", "[", 
        RowBox[{
         RowBox[{"n", "-", "k"}], ",", "z"}], "]"}], 
       RowBox[{"\[Lambda]0", "[", 
        RowBox[{"k", ",", "z"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Gamma]d0", "[", 
    RowBox[{"n_Integer", ",", "z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Lambda]d0", "[", 
     RowBox[{"n", ",", "z"}], "]"}], "-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"n", "-", "k"}], "n"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Gamma]d0", "[", 
           RowBox[{
            RowBox[{"n", "-", "k"}], ",", "z"}], "]"}], 
          RowBox[{"\[Lambda]0", "[", 
           RowBox[{"k", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"\[Gamma]0", "[", 
           RowBox[{
            RowBox[{"n", "-", "k"}], ",", "z"}], "]"}], " ", 
          RowBox[{"\[Lambda]d0", "[", 
           RowBox[{"k", ",", "z"}], "]"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EPert", "[", "n_Integer", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "n"}]}], " ", 
      RowBox[{"\[Gamma]d0", "[", 
       RowBox[{"n", ",", "z"}], "]"}]}], " ", "//", "Simplify"}], " ", "//", 
    "Expand"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", 
    RowBox[{"(", "11", ")"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.867818258641774*^9, 3.867818260103663*^9}, {
   3.867818296351454*^9, 3.867818315279585*^9}, {3.8678183747679977`*^9, 
   3.8678183774718857`*^9}, {3.867818518504631*^9, 3.867818527144796*^9}, {
   3.867818559216887*^9, 3.8678185916570997`*^9}, {3.867819124762189*^9, 
   3.867819174602212*^9}, 3.867819219714443*^9, {3.867819333306724*^9, 
   3.867819358747074*^9}, {3.867819390619235*^9, 3.867819427762908*^9}, {
   3.8678196201717777`*^9, 3.8678196332984943`*^9}, {3.867914565352055*^9, 
   3.867914906787785*^9}, {3.8679151155442467`*^9, 3.86791512017486*^9}, {
   3.867915444747765*^9, 3.867915458618525*^9}, {3.867916077435926*^9, 
   3.8679161129785633`*^9}, {3.867916144945793*^9, 3.867916161280203*^9}, {
   3.868010609100802*^9, 3.868010621070683*^9}, {3.8680107611685762`*^9, 
   3.868010790426511*^9}, {3.868011508334387*^9, 3.868011547521117*^9}, {
   3.86844005170043*^9, 3.8684400879367123`*^9}, {3.868440146528742*^9, 
   3.868440261340303*^9}, {3.868440295156193*^9, 3.868440335988246*^9}, 
   3.868500355455846*^9, 3.868500392262673*^9, {3.868500527905802*^9, 
   3.868500575063636*^9}, {3.868500829512022*^9, 3.868500907392908*^9}, {
   3.868501068431905*^9, 3.868501187323062*^9}, 3.868501786907292*^9, {
   3.8685018384551497`*^9, 3.868501841039262*^9}, {3.868501877358638*^9, 
   3.868501882330741*^9}, {3.871177971835948*^9, 3.871177973848365*^9}, {
   3.8712770751811457`*^9, 3.871277115405066*^9}, {3.8712773933512783`*^9, 
   3.8712774022937937`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"8b6e1579-0e9e-45fd-99a2-87174dd2192b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"EvaluateCorrection", "[", "n_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"EPert", "[", "n", "]"}], " ", "/.", " ", 
       RowBox[{"g", "\[Rule]", " ", "gp"}]}], " ", "//", "Simplify"}], "//", 
     " ", "PrettyPrint"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "the", " ", "expression", " ", "for", " ", "the", 
     " ", "perturbative", " ", "correction", " ", "in", " ", "terms", " ", 
     "of", " ", 
     RowBox[{"g", "'"}], "s"}], ",", " ", 
    RowBox[{"Eq", ".", " ", 
     RowBox[{"(", "17", ")"}]}], ",", " ", 
    RowBox[{"and", " ", "their", " ", "derivatives"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExpandCorrection", "[", "n_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"EPert", "[", "n", "]"}], " ", "/.", " ", 
      RowBox[{"g", "\[Rule]", " ", "gs"}]}], " ", "/.", " ", 
     RowBox[{"z", "\[Rule]", " ", "0"}]}], "  ", "//", "Simplify"}], " ", "//",
    "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.871216256924302*^9, 3.871216329516878*^9}, {
  3.8712163738631897`*^9, 3.87121637458489*^9}, {3.8712164864760227`*^9, 
  3.871216490456951*^9}, {3.871265324553525*^9, 3.87126537009907*^9}, {
  3.871277296252693*^9, 3.8712773769396772`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"9dcbf301-5170-402e-8a87-a1d8325521b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example", "Subsection",
 CellChangeTimes->{{3.867819676651608*^9, 3.867819681914935*^9}, {
  3.86850132412276*^9, 3.868501330621418*^9}, {3.868501498635723*^9, 
  3.868501507375183*^9}, {3.871207981867796*^9, 
  3.871207988182845*^9}},ExpressionUUID->"bad390bd-8636-45f3-b1e8-\
1965139ae167"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EvaluateCorrection", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.871265824294279*^9, 3.871265835536619*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"60bb550e-485e-44a8-9b2a-024857417a1a"],

Cell[BoxData[
 TagBox[
  RowBox[{"-", 
   SubscriptBox["g", "2"]}],
  HoldForm]], "Output",
 CellChangeTimes->{3.87126583692517*^9, 3.871266009128644*^9, 
  3.871277126483708*^9, 3.871877598849924*^9, 3.871878424827693*^9, 
  3.871879763027946*^9, 3.871895315586389*^9, 3.871895380643721*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"d391e56c-5e1b-4a26-b775-7816eb95a8ae"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ExpandCorrection", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.8712658406201363`*^9, 3.871265847744936*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"76081f81-c180-4adf-9ca7-5debc074b20a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{
     SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
   FractionBox[
    RowBox[{
     SubscriptBox["\[ScriptCapitalW]", 
      RowBox[{
       SubscriptBox["k", "0"], ",", 
       SubscriptBox["k", "1"]}]], " ", 
     SubscriptBox["\[ScriptCapitalW]", 
      RowBox[{
       SubscriptBox["k", "1"], ",", "0"}]]}], 
    SubscriptBox["\[ScriptCapitalE]", 
     SubscriptBox["k", "1"]]]}]}]], "Output",
 CellChangeTimes->{3.871265850137726*^9, 3.871266009211239*^9, 
  3.871277126488412*^9, 3.871877599421126*^9, 3.871878425093307*^9, 
  3.871879763321783*^9, 3.871895315591775*^9, 3.871895381125761*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"2584e6c0-c6fe-49c1-b63a-7922c1f0736e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EvaluateCorrection", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.8712658574946003`*^9, 3.871265864170823*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"af459833-da53-4b6e-93c6-91fd62cf14c4"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox["g", "3"], "+", 
   RowBox[{
    SubscriptBox["g", "1"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "2"], "\[Prime]",
     MultilineFunction->None]}]}],
  HoldForm]], "Output",
 CellChangeTimes->{3.871265865885942*^9, 3.8712660092168922`*^9, 
  3.871277126518977*^9, 3.87187759944207*^9, 3.871878425098486*^9, 
  3.871879763326996*^9, 3.871895315631021*^9, 3.871895381152631*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"f01f8e82-1b45-49bc-9fca-bb8f699b5bce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ExpandCorrection", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.871265868461442*^9, 3.871265880163748*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"fda4c243-dfa0-4da3-a958-88935f435565"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}]], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", "0"}]]}], 
      SubsuperscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "1"], "2"]]}]}]}], "+", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{
     SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
    FractionBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "0"], ",", 
        SubscriptBox["k", "1"]}]], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "1"], ",", 
        SubscriptBox["k", "2"]}]], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "2"], ",", "0"}]]}], 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "1"]], " ", 
      SubscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "2"]]}]]}]}]}]], "Output",
 CellChangeTimes->{3.8712658815730877`*^9, 3.871266009676593*^9, 
  3.871277126543663*^9, 3.871877599986095*^9, 3.871878425816916*^9, 
  3.8718797640773563`*^9, 3.871895315696025*^9, 3.871895381908452*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"b2818e42-bc82-4f67-89c3-4ca6a7fe39b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EvaluateCorrection", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.8712659061333027`*^9, 3.8712659154297132`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"2623728b-1e4f-46ec-98f3-55ecc43bdccf"],

Cell[BoxData[
 TagBox[
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["g", "4"]}], "-", 
   RowBox[{
    SubscriptBox["g", "2"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "2"], "\[Prime]",
     MultilineFunction->None]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SubscriptBox["g", "1"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox[
        SubscriptBox["g", "3"], "\[Prime]",
        MultilineFunction->None]}], "+", 
      RowBox[{
       SubscriptBox["g", "1"], " ", 
       SuperscriptBox[
        SubscriptBox["g", "2"], "\[Prime]\[Prime]",
        MultilineFunction->None]}]}], ")"}]}]}],
  HoldForm]], "Output",
 CellChangeTimes->{3.871265916343678*^9, 3.87126600969396*^9, 
  3.871277126573794*^9, 3.8718776000849543`*^9, 3.871878425884753*^9, 
  3.871879764143549*^9, 3.8718953157082157`*^9, 3.871895382011402*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"d2456de9-e577-4a11-92bb-622f68286522"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ExpandCorrection", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.871265918446809*^9, 3.871265925249983*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"43673af8-432d-4c83-819b-78f0f51936f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   SubsuperscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}], "2"], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    FractionBox[
     RowBox[{"2", " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "0"], ",", 
        SubscriptBox["k", "1"]}]], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "1"], ",", "0"}]]}], 
     SubsuperscriptBox["\[ScriptCapitalE]", 
      SubscriptBox["k", "1"], "3"]]}]}], "-", 
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", "0"}]]}], 
      SubsuperscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "1"], "2"]]}]}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    FractionBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "0"], ",", 
        SubscriptBox["k", "1"]}]], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "1"], ",", "0"}]]}], 
     SubscriptBox["\[ScriptCapitalE]", 
      SubscriptBox["k", "1"]]]}]}], "-", 
  RowBox[{
   SubscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}]], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "0"], ",", 
             SubscriptBox["k", "1"]}]], " ", 
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "1"], ",", 
             SubscriptBox["k", "2"]}]]}], 
          RowBox[{
           SubscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "1"]], " ", 
           SubsuperscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "2"], "2"]}]]}], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalW]", 
           RowBox[{
            SubscriptBox["k", "0"], ",", 
            SubscriptBox["k", "1"]}]], " ", 
          SubscriptBox["\[ScriptCapitalW]", 
           RowBox[{
            SubscriptBox["k", "1"], ",", 
            SubscriptBox["k", "2"]}]]}], 
         RowBox[{
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "1"], "2"], " ", 
          SubscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "2"]]}]]}], ")"}], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "2"], ",", "0"}]]}]}]}]}], "-", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{
     SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "3"], "=", "1"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         SubscriptBox["k", "2"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         SubscriptBox["k", "3"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "3"], ",", "0"}]]}], 
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        SubscriptBox["k", "1"]], " ", 
       SubscriptBox["\[ScriptCapitalE]", 
        SubscriptBox["k", "2"]], " ", 
       SubscriptBox["\[ScriptCapitalE]", 
        SubscriptBox["k", "3"]]}]]}]}]}]}]], "Output",
 CellChangeTimes->{3.87126592854239*^9, 3.8712660112704067`*^9, 
  3.871277126656151*^9, 3.87187760191568*^9, 3.8718784292607307`*^9, 
  3.871879767496768*^9, 3.871895315789256*^9, 3.8718953853923273`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"5550b43a-2147-4c58-8404-042c238f87fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EvaluateCorrection", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.871265940299778*^9, 3.8712659467333*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"a3128a6a-fe8f-4e97-9bba-730434fc760d"],

Cell[BoxData[
 TagBox[
  RowBox[{
   SubscriptBox["g", "5"], "+", 
   RowBox[{
    SubscriptBox["g", "3"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "2"], "\[Prime]",
     MultilineFunction->None]}], "+", 
   RowBox[{
    SubscriptBox["g", "1"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       SubscriptBox["g", "2"], "\[Prime]",
       MultilineFunction->None], ")"}], "2"]}], "+", 
   RowBox[{
    SubscriptBox["g", "2"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "3"], "\[Prime]",
     MultilineFunction->None]}], "+", 
   RowBox[{
    SubscriptBox["g", "1"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "4"], "\[Prime]",
     MultilineFunction->None]}], "+", 
   RowBox[{
    SubscriptBox["g", "1"], " ", 
    SubscriptBox["g", "2"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "2"], "\[Prime]\[Prime]",
     MultilineFunction->None]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SubsuperscriptBox["g", "1", "2"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "3"], "\[Prime]\[Prime]",
     MultilineFunction->None]}], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    SubsuperscriptBox["g", "1", "3"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "2"], 
     TagBox[
      RowBox[{"(", "3", ")"}],
      Derivative],
     MultilineFunction->None]}]}],
  HoldForm]], "Output",
 CellChangeTimes->{3.871265947651349*^9, 3.8712660113211527`*^9, 
  3.871277126699767*^9, 3.871877601985915*^9, 3.871878429322852*^9, 
  3.871879767553018*^9, 3.871895315831711*^9, 3.871895385478525*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"77f09a8e-55c7-44fc-837c-f9ffa4025cd9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ExpandCorrection", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.87126594951912*^9, 3.871265960565612*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"34d32a55-1c2b-42ab-9cdc-ad8b47de3d42"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "6"], " ", 
   SubsuperscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}], "3"], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"6", " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", "0"}]]}], 
      SubsuperscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "1"], "4"]]}]}]}], "+", 
  RowBox[{
   SubscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{
        SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalW]", 
          RowBox[{
           SubscriptBox["k", "0"], ",", 
           SubscriptBox["k", "1"]}]], " ", 
         SubscriptBox["\[ScriptCapitalW]", 
          RowBox[{
           SubscriptBox["k", "1"], ",", "0"}]]}], 
        SubsuperscriptBox["\[ScriptCapitalE]", 
         SubscriptBox["k", "1"], "2"]]}]}], ")"}], "2"]}], "+", 
  RowBox[{
   SubscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{"2", " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", "0"}]]}], 
      SubsuperscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "1"], "3"]]}], ")"}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    FractionBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "0"], ",", 
        SubscriptBox["k", "1"]}]], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "1"], ",", "0"}]]}], 
     SubscriptBox["\[ScriptCapitalE]", 
      SubscriptBox["k", "1"]]]}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubsuperscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}], "2"], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["2", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "1"]], " ", 
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "2"], "3"]}]], "+", 
        FractionBox["2", 
         RowBox[{
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "1"], "2"], " ", 
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "2"], "2"]}]], "+", 
        FractionBox["2", 
         RowBox[{
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "1"], "3"], " ", 
          SubscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "2"]]}]]}], ")"}], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "0"], ",", 
        SubscriptBox["k", "1"]}]], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "1"], ",", 
        SubscriptBox["k", "2"]}]], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "2"], ",", "0"}]]}]}]}]}], "+", 
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", "0"}]]}], 
      SubsuperscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "1"], "2"]]}]}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         SubscriptBox["k", "2"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "2"], ",", "0"}]]}], 
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        SubscriptBox["k", "1"]], " ", 
       SubscriptBox["\[ScriptCapitalE]", 
        SubscriptBox["k", "2"]]}]]}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", "0"}]]}], 
      SubscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "1"]]]}], ")"}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "0"], ",", 
             SubscriptBox["k", "1"]}]], " ", 
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "1"], ",", 
             SubscriptBox["k", "2"]}]]}], 
          RowBox[{
           SubscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "1"]], " ", 
           SubsuperscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "2"], "2"]}]]}], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalW]", 
           RowBox[{
            SubscriptBox["k", "0"], ",", 
            SubscriptBox["k", "1"]}]], " ", 
          SubscriptBox["\[ScriptCapitalW]", 
           RowBox[{
            SubscriptBox["k", "1"], ",", 
            SubscriptBox["k", "2"]}]]}], 
         RowBox[{
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "1"], "2"], " ", 
          SubscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "2"]]}]]}], ")"}], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "2"], ",", "0"}]]}]}]}]}], "+", 
  RowBox[{
   SubscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}]], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{
        SubscriptBox["k", "3"], "=", "1"}], "\[Infinity]"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "0"], ",", 
              SubscriptBox["k", "1"]}]], " ", 
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "1"], ",", 
              SubscriptBox["k", "2"]}]], " ", 
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "2"], ",", 
              SubscriptBox["k", "3"]}]]}], 
           RowBox[{
            SubscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "1"]], " ", 
            SubscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "2"]], " ", 
            SubsuperscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "3"], "2"]}]]}], "-", 
         FractionBox[
          RowBox[{
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "0"], ",", 
             SubscriptBox["k", "1"]}]], " ", 
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "1"], ",", 
             SubscriptBox["k", "2"]}]], " ", 
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "2"], ",", 
             SubscriptBox["k", "3"]}]]}], 
          RowBox[{
           SubscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "1"]], " ", 
           SubsuperscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "2"], "2"], " ", 
           SubscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "3"]]}]], "-", 
         FractionBox[
          RowBox[{
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "0"], ",", 
             SubscriptBox["k", "1"]}]], " ", 
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "1"], ",", 
             SubscriptBox["k", "2"]}]], " ", 
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "2"], ",", 
             SubscriptBox["k", "3"]}]]}], 
          RowBox[{
           SubsuperscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "1"], "2"], " ", 
           SubscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "2"]], " ", 
           SubscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "3"]]}]]}], ")"}], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "3"], ",", "0"}]]}]}]}]}]}], "+", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{
     SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "3"], "=", "1"}], "\[Infinity]"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{
        SubscriptBox["k", "4"], "=", "1"}], "\[Infinity]"], 
      FractionBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalW]", 
         RowBox[{
          SubscriptBox["k", "0"], ",", 
          SubscriptBox["k", "1"]}]], " ", 
        SubscriptBox["\[ScriptCapitalW]", 
         RowBox[{
          SubscriptBox["k", "1"], ",", 
          SubscriptBox["k", "2"]}]], " ", 
        SubscriptBox["\[ScriptCapitalW]", 
         RowBox[{
          SubscriptBox["k", "2"], ",", 
          SubscriptBox["k", "3"]}]], " ", 
        SubscriptBox["\[ScriptCapitalW]", 
         RowBox[{
          SubscriptBox["k", "3"], ",", 
          SubscriptBox["k", "4"]}]], " ", 
        SubscriptBox["\[ScriptCapitalW]", 
         RowBox[{
          SubscriptBox["k", "4"], ",", "0"}]]}], 
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         SubscriptBox["k", "1"]], " ", 
        SubscriptBox["\[ScriptCapitalE]", 
         SubscriptBox["k", "2"]], " ", 
        SubscriptBox["\[ScriptCapitalE]", 
         SubscriptBox["k", "3"]], " ", 
        SubscriptBox["\[ScriptCapitalE]", 
         SubscriptBox["k", "4"]]}]]}]}]}]}]}]], "Output",
 CellChangeTimes->{3.871265964766374*^9, 3.8712660145269537`*^9, 
  3.8712771272196913`*^9, 3.8718776051949997`*^9, 3.871878435624807*^9, 
  3.871879774310542*^9, 3.871895316353262*^9, 3.871895392190888*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"a0ddcbf5-6579-4cea-a653-774ca34825e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EvaluateCorrection", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.8718952992276382`*^9, 3.871895301776649*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"0738e656-039f-4ce3-8a63-a15ced77ea81"],

Cell[BoxData[
 TagBox[
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["g", "6"]}], "-", 
   RowBox[{
    SubscriptBox["g", "4"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "2"], "\[Prime]",
     MultilineFunction->None]}], "-", 
   RowBox[{
    SubscriptBox["g", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox[
       SubscriptBox["g", "2"], "\[Prime]",
       MultilineFunction->None], ")"}], "2"]}], "-", 
   RowBox[{
    SubscriptBox["g", "3"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "3"], "\[Prime]",
     MultilineFunction->None]}], "-", 
   RowBox[{"2", " ", 
    SubscriptBox["g", "1"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "2"], "\[Prime]",
     MultilineFunction->None], " ", 
    SuperscriptBox[
     SubscriptBox["g", "3"], "\[Prime]",
     MultilineFunction->None]}], "-", 
   RowBox[{
    SubscriptBox["g", "2"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "4"], "\[Prime]",
     MultilineFunction->None]}], "-", 
   RowBox[{
    SubscriptBox["g", "1"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "5"], "\[Prime]",
     MultilineFunction->None]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SubsuperscriptBox["g", "2", "2"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "2"], "\[Prime]\[Prime]",
     MultilineFunction->None]}], "-", 
   RowBox[{
    SubscriptBox["g", "1"], " ", 
    SubscriptBox["g", "3"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "2"], "\[Prime]\[Prime]",
     MultilineFunction->None]}], "-", 
   RowBox[{
    FractionBox["3", "2"], " ", 
    SubsuperscriptBox["g", "1", "2"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "2"], "\[Prime]",
     MultilineFunction->None], " ", 
    SuperscriptBox[
     SubscriptBox["g", "2"], "\[Prime]\[Prime]",
     MultilineFunction->None]}], "-", 
   RowBox[{
    SubscriptBox["g", "1"], " ", 
    SubscriptBox["g", "2"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "3"], "\[Prime]\[Prime]",
     MultilineFunction->None]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SubsuperscriptBox["g", "1", "2"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "4"], "\[Prime]\[Prime]",
     MultilineFunction->None]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SubsuperscriptBox["g", "1", "2"], " ", 
    SubscriptBox["g", "2"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "2"], 
     TagBox[
      RowBox[{"(", "3", ")"}],
      Derivative],
     MultilineFunction->None]}], "-", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    SubsuperscriptBox["g", "1", "3"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "3"], 
     TagBox[
      RowBox[{"(", "3", ")"}],
      Derivative],
     MultilineFunction->None]}], "-", 
   RowBox[{
    FractionBox["1", "24"], " ", 
    SubsuperscriptBox["g", "1", "4"], " ", 
    SuperscriptBox[
     SubscriptBox["g", "2"], 
     TagBox[
      RowBox[{"(", "4", ")"}],
      Derivative],
     MultilineFunction->None]}]}],
  HoldForm]], "Output",
 CellChangeTimes->{{3.87189530670152*^9, 3.871895316397122*^9}, 
   3.871895392358336*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"867b21b3-e903-438b-b2e7-bd16d8af53a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ExpandCorrection", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.87187762899683*^9, 3.871877630774653*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"26114208-8727-4abf-bd34-2f9813661665"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "24"]}], " ", 
   SubsuperscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}], "4"], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    FractionBox[
     RowBox[{"24", " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "0"], ",", 
        SubscriptBox["k", "1"]}]], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "1"], ",", "0"}]]}], 
     SubsuperscriptBox["\[ScriptCapitalE]", 
      SubscriptBox["k", "1"], "5"]]}]}], "-", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SubsuperscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{"2", " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", "0"}]]}], 
      SubsuperscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "1"], "3"]]}], ")"}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", "0"}]]}], 
      SubsuperscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "1"], "2"]]}]}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubsuperscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}], "2"], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"6", " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", "0"}]]}], 
      SubsuperscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "1"], "4"]]}]}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    FractionBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "0"], ",", 
        SubscriptBox["k", "1"]}]], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "1"], ",", "0"}]]}], 
     SubscriptBox["\[ScriptCapitalE]", 
      SubscriptBox["k", "1"]]]}]}], "-", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{
        SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalW]", 
          RowBox[{
           SubscriptBox["k", "0"], ",", 
           SubscriptBox["k", "1"]}]], " ", 
         SubscriptBox["\[ScriptCapitalW]", 
          RowBox[{
           SubscriptBox["k", "1"], ",", "0"}]]}], 
        SubsuperscriptBox["\[ScriptCapitalE]", 
         SubscriptBox["k", "1"], "2"]]}]}], ")"}], "2"], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    FractionBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "0"], ",", 
        SubscriptBox["k", "1"]}]], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "1"], ",", "0"}]]}], 
     SubscriptBox["\[ScriptCapitalE]", 
      SubscriptBox["k", "1"]]]}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{"2", " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", "0"}]]}], 
      SubsuperscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "1"], "3"]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{
        SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
      FractionBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalW]", 
         RowBox[{
          SubscriptBox["k", "0"], ",", 
          SubscriptBox["k", "1"]}]], " ", 
        SubscriptBox["\[ScriptCapitalW]", 
         RowBox[{
          SubscriptBox["k", "1"], ",", "0"}]]}], 
       SubscriptBox["\[ScriptCapitalE]", 
        SubscriptBox["k", "1"]]]}], ")"}], "2"]}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SubsuperscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}], "3"], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["6", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "1"]], " ", 
           SubsuperscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "2"], "4"]}]]}], "-", 
        FractionBox["6", 
         RowBox[{
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "1"], "2"], " ", 
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "2"], "3"]}]], "-", 
        FractionBox["6", 
         RowBox[{
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "1"], "3"], " ", 
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "2"], "2"]}]], "-", 
        FractionBox["6", 
         RowBox[{
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "1"], "4"], " ", 
          SubscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "2"]]}]]}], ")"}], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "0"], ",", 
        SubscriptBox["k", "1"]}]], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "1"], ",", 
        SubscriptBox["k", "2"]}]], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "2"], ",", "0"}]]}]}]}]}], "-", 
  RowBox[{
   SubscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", "0"}]]}], 
      SubscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "1"]]]}], ")"}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["2", 
         RowBox[{
          SubscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "1"]], " ", 
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "2"], "3"]}]], "+", 
        FractionBox["2", 
         RowBox[{
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "1"], "2"], " ", 
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "2"], "2"]}]], "+", 
        FractionBox["2", 
         RowBox[{
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "1"], "3"], " ", 
          SubscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "2"]]}]]}], ")"}], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "0"], ",", 
        SubscriptBox["k", "1"]}]], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "1"], ",", 
        SubscriptBox["k", "2"]}]], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "2"], ",", "0"}]]}]}]}]}], "-", 
  RowBox[{
   SubscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{"2", " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", "0"}]]}], 
      SubsuperscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "1"], "3"]]}], ")"}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         SubscriptBox["k", "2"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "2"], ",", "0"}]]}], 
      RowBox[{
       SubscriptBox["\[ScriptCapitalE]", 
        SubscriptBox["k", "1"]], " ", 
       SubscriptBox["\[ScriptCapitalE]", 
        SubscriptBox["k", "2"]]}]]}]}]}], "-", 
  RowBox[{"2", " ", 
   SubscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}]], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", "0"}]]}], 
      SubsuperscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "1"], "2"]]}]}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "0"], ",", 
             SubscriptBox["k", "1"]}]], " ", 
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "1"], ",", 
             SubscriptBox["k", "2"]}]]}], 
          RowBox[{
           SubscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "1"]], " ", 
           SubsuperscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "2"], "2"]}]]}], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalW]", 
           RowBox[{
            SubscriptBox["k", "0"], ",", 
            SubscriptBox["k", "1"]}]], " ", 
          SubscriptBox["\[ScriptCapitalW]", 
           RowBox[{
            SubscriptBox["k", "1"], ",", 
            SubscriptBox["k", "2"]}]]}], 
         RowBox[{
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "1"], "2"], " ", 
          SubscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "2"]]}]]}], ")"}], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "2"], ",", "0"}]]}]}]}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{
        SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
      FractionBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalW]", 
         RowBox[{
          SubscriptBox["k", "0"], ",", 
          SubscriptBox["k", "1"]}]], " ", 
        SubscriptBox["\[ScriptCapitalW]", 
         RowBox[{
          SubscriptBox["k", "1"], ",", 
          SubscriptBox["k", "2"]}]], " ", 
        SubscriptBox["\[ScriptCapitalW]", 
         RowBox[{
          SubscriptBox["k", "2"], ",", "0"}]]}], 
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         SubscriptBox["k", "1"]], " ", 
        SubscriptBox["\[ScriptCapitalE]", 
         SubscriptBox["k", "2"]]}]]}]}], ")"}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "0"], ",", 
             SubscriptBox["k", "1"]}]], " ", 
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "1"], ",", 
             SubscriptBox["k", "2"]}]]}], 
          RowBox[{
           SubscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "1"]], " ", 
           SubsuperscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "2"], "2"]}]]}], "-", 
        FractionBox[
         RowBox[{
          SubscriptBox["\[ScriptCapitalW]", 
           RowBox[{
            SubscriptBox["k", "0"], ",", 
            SubscriptBox["k", "1"]}]], " ", 
          SubscriptBox["\[ScriptCapitalW]", 
           RowBox[{
            SubscriptBox["k", "1"], ",", 
            SubscriptBox["k", "2"]}]]}], 
         RowBox[{
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "1"], "2"], " ", 
          SubscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "2"]]}]]}], ")"}], " ", 
      SubscriptBox["\[ScriptCapitalW]", 
       RowBox[{
        SubscriptBox["k", "2"], ",", "0"}]]}]}]}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SubsuperscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}], "2"], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{
        SubscriptBox["k", "3"], "=", "1"}], "\[Infinity]"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["2", 
          RowBox[{
           SubscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "1"]], " ", 
           SubscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "2"]], " ", 
           SubsuperscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "3"], "3"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", 
               RowBox[{
                SubscriptBox["\[ScriptCapitalE]", 
                 SubscriptBox["k", "1"]], " ", 
                SubsuperscriptBox["\[ScriptCapitalE]", 
                 SubscriptBox["k", "2"], "2"]}]]}], "-", 
             FractionBox["1", 
              RowBox[{
               SubsuperscriptBox["\[ScriptCapitalE]", 
                SubscriptBox["k", "1"], "2"], " ", 
               SubscriptBox["\[ScriptCapitalE]", 
                SubscriptBox["k", "2"]]}]]}], ")"}]}], 
          SubsuperscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "3"], "2"]], "+", 
         FractionBox[
          RowBox[{
           FractionBox["2", 
            RowBox[{
             SubscriptBox["\[ScriptCapitalE]", 
              SubscriptBox["k", "1"]], " ", 
             SubsuperscriptBox["\[ScriptCapitalE]", 
              SubscriptBox["k", "2"], "3"]}]], "+", 
           FractionBox["2", 
            RowBox[{
             SubsuperscriptBox["\[ScriptCapitalE]", 
              SubscriptBox["k", "1"], "2"], " ", 
             SubsuperscriptBox["\[ScriptCapitalE]", 
              SubscriptBox["k", "2"], "2"]}]], "+", 
           FractionBox["2", 
            RowBox[{
             SubsuperscriptBox["\[ScriptCapitalE]", 
              SubscriptBox["k", "1"], "3"], " ", 
             SubscriptBox["\[ScriptCapitalE]", 
              SubscriptBox["k", "2"]]}]]}], 
          SubscriptBox["\[ScriptCapitalE]", 
           SubscriptBox["k", "3"]]]}], ")"}], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", 
         SubscriptBox["k", "2"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "2"], ",", 
         SubscriptBox["k", "3"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "3"], ",", "0"}]]}]}]}]}]}], "-", 
  RowBox[{
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", "0"}]]}], 
      SubsuperscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "1"], "2"]]}]}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{
        SubscriptBox["k", "3"], "=", "1"}], "\[Infinity]"], 
      FractionBox[
       RowBox[{
        SubscriptBox["\[ScriptCapitalW]", 
         RowBox[{
          SubscriptBox["k", "0"], ",", 
          SubscriptBox["k", "1"]}]], " ", 
        SubscriptBox["\[ScriptCapitalW]", 
         RowBox[{
          SubscriptBox["k", "1"], ",", 
          SubscriptBox["k", "2"]}]], " ", 
        SubscriptBox["\[ScriptCapitalW]", 
         RowBox[{
          SubscriptBox["k", "2"], ",", 
          SubscriptBox["k", "3"]}]], " ", 
        SubscriptBox["\[ScriptCapitalW]", 
         RowBox[{
          SubscriptBox["k", "3"], ",", "0"}]]}], 
       RowBox[{
        SubscriptBox["\[ScriptCapitalE]", 
         SubscriptBox["k", "1"]], " ", 
        SubscriptBox["\[ScriptCapitalE]", 
         SubscriptBox["k", "2"]], " ", 
        SubscriptBox["\[ScriptCapitalE]", 
         SubscriptBox["k", "3"]]}]]}]}]}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "0"], ",", 
         SubscriptBox["k", "1"]}]], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "1"], ",", "0"}]]}], 
      SubscriptBox["\[ScriptCapitalE]", 
       SubscriptBox["k", "1"]]]}], ")"}], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{
        SubscriptBox["k", "3"], "=", "1"}], "\[Infinity]"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "0"], ",", 
              SubscriptBox["k", "1"]}]], " ", 
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "1"], ",", 
              SubscriptBox["k", "2"]}]], " ", 
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "2"], ",", 
              SubscriptBox["k", "3"]}]]}], 
           RowBox[{
            SubscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "1"]], " ", 
            SubscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "2"]], " ", 
            SubsuperscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "3"], "2"]}]]}], "-", 
         FractionBox[
          RowBox[{
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "0"], ",", 
             SubscriptBox["k", "1"]}]], " ", 
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "1"], ",", 
             SubscriptBox["k", "2"]}]], " ", 
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "2"], ",", 
             SubscriptBox["k", "3"]}]]}], 
          RowBox[{
           SubscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "1"]], " ", 
           SubsuperscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "2"], "2"], " ", 
           SubscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "3"]]}]], "-", 
         FractionBox[
          RowBox[{
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "0"], ",", 
             SubscriptBox["k", "1"]}]], " ", 
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "1"], ",", 
             SubscriptBox["k", "2"]}]], " ", 
           SubscriptBox["\[ScriptCapitalW]", 
            RowBox[{
             SubscriptBox["k", "2"], ",", 
             SubscriptBox["k", "3"]}]]}], 
          RowBox[{
           SubsuperscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "1"], "2"], " ", 
           SubscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "2"]], " ", 
           SubscriptBox["\[ScriptCapitalE]", 
            SubscriptBox["k", "3"]]}]]}], ")"}], " ", 
       SubscriptBox["\[ScriptCapitalW]", 
        RowBox[{
         SubscriptBox["k", "3"], ",", "0"}]]}]}]}]}]}], "-", 
  RowBox[{
   SubscriptBox["\[ScriptCapitalW]", 
    RowBox[{"0", ",", "0"}]], " ", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{
        SubscriptBox["k", "3"], "=", "1"}], "\[Infinity]"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{
         SubscriptBox["k", "4"], "=", "1"}], "\[Infinity]"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SubscriptBox["\[ScriptCapitalW]", 
              RowBox[{
               SubscriptBox["k", "0"], ",", 
               SubscriptBox["k", "1"]}]], " ", 
             SubscriptBox["\[ScriptCapitalW]", 
              RowBox[{
               SubscriptBox["k", "1"], ",", 
               SubscriptBox["k", "2"]}]], " ", 
             SubscriptBox["\[ScriptCapitalW]", 
              RowBox[{
               SubscriptBox["k", "2"], ",", 
               SubscriptBox["k", "3"]}]], " ", 
             SubscriptBox["\[ScriptCapitalW]", 
              RowBox[{
               SubscriptBox["k", "3"], ",", 
               SubscriptBox["k", "4"]}]]}], 
            RowBox[{
             SubscriptBox["\[ScriptCapitalE]", 
              SubscriptBox["k", "1"]], " ", 
             SubscriptBox["\[ScriptCapitalE]", 
              SubscriptBox["k", "2"]], " ", 
             SubscriptBox["\[ScriptCapitalE]", 
              SubscriptBox["k", "3"]], " ", 
             SubsuperscriptBox["\[ScriptCapitalE]", 
              SubscriptBox["k", "4"], "2"]}]]}], "-", 
          FractionBox[
           RowBox[{
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "0"], ",", 
              SubscriptBox["k", "1"]}]], " ", 
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "1"], ",", 
              SubscriptBox["k", "2"]}]], " ", 
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "2"], ",", 
              SubscriptBox["k", "3"]}]], " ", 
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "3"], ",", 
              SubscriptBox["k", "4"]}]]}], 
           RowBox[{
            SubscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "1"]], " ", 
            SubscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "2"]], " ", 
            SubsuperscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "3"], "2"], " ", 
            SubscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "4"]]}]], "-", 
          FractionBox[
           RowBox[{
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "0"], ",", 
              SubscriptBox["k", "1"]}]], " ", 
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "1"], ",", 
              SubscriptBox["k", "2"]}]], " ", 
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "2"], ",", 
              SubscriptBox["k", "3"]}]], " ", 
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "3"], ",", 
              SubscriptBox["k", "4"]}]]}], 
           RowBox[{
            SubscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "1"]], " ", 
            SubsuperscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "2"], "2"], " ", 
            SubscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "3"]], " ", 
            SubscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "4"]]}]], "-", 
          FractionBox[
           RowBox[{
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "0"], ",", 
              SubscriptBox["k", "1"]}]], " ", 
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "1"], ",", 
              SubscriptBox["k", "2"]}]], " ", 
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "2"], ",", 
              SubscriptBox["k", "3"]}]], " ", 
            SubscriptBox["\[ScriptCapitalW]", 
             RowBox[{
              SubscriptBox["k", "3"], ",", 
              SubscriptBox["k", "4"]}]]}], 
           RowBox[{
            SubsuperscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "1"], "2"], " ", 
            SubscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "2"]], " ", 
            SubscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "3"]], " ", 
            SubscriptBox["\[ScriptCapitalE]", 
             SubscriptBox["k", "4"]]}]]}], ")"}], " ", 
        SubscriptBox["\[ScriptCapitalW]", 
         RowBox[{
          SubscriptBox["k", "4"], ",", "0"}]]}]}]}]}]}]}], "-", 
  RowBox[{
   UnderoverscriptBox["\[Sum]", 
    RowBox[{
     SubscriptBox["k", "1"], "=", "1"}], "\[Infinity]"], 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{
      SubscriptBox["k", "2"], "=", "1"}], "\[Infinity]"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{
       SubscriptBox["k", "3"], "=", "1"}], "\[Infinity]"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{
        SubscriptBox["k", "4"], "=", "1"}], "\[Infinity]"], 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{
         SubscriptBox["k", "5"], "=", "1"}], "\[Infinity]"], 
       FractionBox[
        RowBox[{
         SubscriptBox["\[ScriptCapitalW]", 
          RowBox[{
           SubscriptBox["k", "0"], ",", 
           SubscriptBox["k", "1"]}]], " ", 
         SubscriptBox["\[ScriptCapitalW]", 
          RowBox[{
           SubscriptBox["k", "1"], ",", 
           SubscriptBox["k", "2"]}]], " ", 
         SubscriptBox["\[ScriptCapitalW]", 
          RowBox[{
           SubscriptBox["k", "2"], ",", 
           SubscriptBox["k", "3"]}]], " ", 
         SubscriptBox["\[ScriptCapitalW]", 
          RowBox[{
           SubscriptBox["k", "3"], ",", 
           SubscriptBox["k", "4"]}]], " ", 
         SubscriptBox["\[ScriptCapitalW]", 
          RowBox[{
           SubscriptBox["k", "4"], ",", 
           SubscriptBox["k", "5"]}]], " ", 
         SubscriptBox["\[ScriptCapitalW]", 
          RowBox[{
           SubscriptBox["k", "5"], ",", "0"}]]}], 
        RowBox[{
         SubscriptBox["\[ScriptCapitalE]", 
          SubscriptBox["k", "1"]], " ", 
         SubscriptBox["\[ScriptCapitalE]", 
          SubscriptBox["k", "2"]], " ", 
         SubscriptBox["\[ScriptCapitalE]", 
          SubscriptBox["k", "3"]], " ", 
         SubscriptBox["\[ScriptCapitalE]", 
          SubscriptBox["k", "4"]], " ", 
         SubscriptBox["\[ScriptCapitalE]", 
          SubscriptBox["k", "5"]]}]]}]}]}]}]}]}]], "Output",
 CellChangeTimes->{3.87187764229983*^9, 3.871878455113764*^9, 
  3.87187979358105*^9, 3.871895317979529*^9, 3.871895411324647*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"04bf5c11-1762-451c-b77c-8bbe3c9a03bc"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1697, 1012},
WindowMargins->{{Automatic, -112}, {-34, Automatic}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"276bc9c5-b8ea-4c35-b4ee-f9548555e4af"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 253, 4, 52, "Input",ExpressionUUID->"e2ff3428-524e-454b-af95-2860b5253a97"],
Cell[CellGroupData[{
Cell[836, 28, 407, 6, 54, "Subsection",ExpressionUUID->"61e3c6a9-00bc-467f-94f3-9bb9c9077e0e"],
Cell[1246, 36, 840, 19, 53, "Input",ExpressionUUID->"672d83a9-2534-4ac9-969c-94b7f7d11620"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2123, 60, 691, 14, 54, "Subsection",ExpressionUUID->"2e40f762-6573-4ee7-81e1-0a2b0a57de2d"],
Cell[2817, 76, 1662, 30, 52, "Input",ExpressionUUID->"4f3b81ec-136e-4fd2-8da4-dd29b0325cd2"],
Cell[4482, 108, 2806, 65, 56, "Input",ExpressionUUID->"794bfde3-2dea-4d43-90a0-447a18aab432"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7325, 178, 269, 4, 54, "Subsection",ExpressionUUID->"e7adae3e-bb16-42ad-8a7d-11bf3349128a"],
Cell[7597, 184, 2250, 51, 72, "Input",ExpressionUUID->"bab9d3c7-7ee4-408d-b611-51ffb44f1e53"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9884, 240, 736, 18, 57, "Subsection",ExpressionUUID->"8f8904c1-b767-4c2f-993f-dc7613334e5c"],
Cell[10623, 260, 1906, 48, 89, "Input",ExpressionUUID->"18a12c00-1def-4280-a6a3-d5e803640e7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12566, 313, 171, 3, 54, "Subsection",ExpressionUUID->"43fdd1da-2d0e-48f6-ad2d-a8c21eaf7b7f"],
Cell[12740, 318, 3686, 90, 132, "Input",ExpressionUUID->"8b6e1579-0e9e-45fd-99a2-87174dd2192b"],
Cell[16429, 410, 1451, 36, 52, "Input",ExpressionUUID->"9dcbf301-5170-402e-8a87-a1d8325521b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17917, 451, 298, 5, 54, "Subsection",ExpressionUUID->"bad390bd-8636-45f3-b1e8-1965139ae167"],
Cell[CellGroupData[{
Cell[18240, 460, 216, 3, 30, "Input",ExpressionUUID->"60bb550e-485e-44a8-9b2a-024857417a1a"],
Cell[18459, 465, 371, 8, 34, "Output",ExpressionUUID->"d391e56c-5e1b-4a26-b775-7816eb95a8ae"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18867, 478, 216, 3, 30, "Input",ExpressionUUID->"76081f81-c180-4adf-9ca7-5debc074b20a"],
Cell[19086, 483, 772, 20, 62, "Output",ExpressionUUID->"2584e6c0-c6fe-49c1-b63a-7922c1f0736e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19895, 508, 218, 3, 30, "Input",ExpressionUUID->"af459833-da53-4b6e-93c6-91fd62cf14c4"],
Cell[20116, 513, 514, 13, 34, "Output",ExpressionUUID->"f01f8e82-1b45-49bc-9fca-bb8f699b5bce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20667, 531, 214, 3, 30, "Input",ExpressionUUID->"fda4c243-dfa0-4da3-a958-88935f435565"],
Cell[20884, 536, 1735, 50, 62, "Output",ExpressionUUID->"b2818e42-bc82-4f67-89c3-4ca6a7fe39b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22656, 591, 220, 3, 30, "Input",ExpressionUUID->"2623728b-1e4f-46ec-98f3-55ecc43bdccf"],
Cell[22879, 596, 961, 28, 50, "Output",ExpressionUUID->"d2456de9-e577-4a11-92bb-622f68286522"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23877, 629, 214, 3, 30, "Input",ExpressionUUID->"43673af8-432d-4c83-819b-78f0f51936f5"],
Cell[24094, 634, 4767, 141, 65, "Output",ExpressionUUID->"5550b43a-2147-4c58-8404-042c238f87fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28898, 780, 214, 3, 30, "Input",ExpressionUUID->"a3128a6a-fe8f-4e97-9bba-730434fc760d"],
Cell[29115, 785, 1637, 51, 51, "Output",ExpressionUUID->"77f09a8e-55c7-44fc-837c-f9ffa4025cd9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30789, 841, 213, 3, 30, "Input",ExpressionUUID->"34d32a55-1c2b-42ab-9cdc-ad8b47de3d42"],
Cell[31005, 846, 12358, 360, 129, "Output",ExpressionUUID->"a0ddcbf5-6579-4cea-a653-774ca34825e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43400, 1211, 218, 3, 30, "Input",ExpressionUUID->"0738e656-039f-4ce3-8a63-a15ced77ea81"],
Cell[43621, 1216, 3141, 104, 51, "Output",ExpressionUUID->"867b21b3-e903-438b-b2e7-bd16d8af53a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46799, 1325, 213, 3, 30, "Input",ExpressionUUID->"26114208-8727-4abf-bd34-2f9813661665"],
Cell[47015, 1330, 30671, 881, 408, "Output",ExpressionUUID->"04bf5c11-1762-451c-b77c-8bbe3c9a03bc"]
}, Open  ]]
}, Open  ]]
}
]
*)


